Simple, Distributed, and Accelerated Probabilistic Programming

We describe a simple, low-level approach for embedding probabilistic programming in a deep learning ecosystem. In particular, we distill probabilistic programming down to a single abstraction---the random variable. Our lightweight implementation in TensorFlow enables numerous applications: a model-parallel variational auto-encoder (VAE) with 2nd-generation tensor processing units (TPUv2s); a data-parallel autoregressive model (Image Transformer) with TPUv2s; and multi-GPU No-U-Turn Sampler (NUTS). For both a state-of-the-art VAE on 64x64 ImageNet and Image Transformer on 256x256 CelebA-HQ, our approach achieves an optimal linear speedup from 1 to 256 TPUv2 chips. With NUTS, we see a 100x speedup on GPUs over Stan and 37x over PyMC3.

==> img/speedup_plot.py <==
import sys
import numpy as np

# from absl import flags
from matplotlib import pyplot as plt
from matplotlib import rc

# flags.DEFINE_bool("use_vqvae", "True", "Plot VQ-VAE else Image Transformer.")
# flags.DEFINE_bool("use_cost", "False", "Plot examples / dollar else examples / sec.")

# FLAGS = flags.FLAGS
rc('text', usetex=True)
figsize = (5.50, 4.00)

if False:
# if FLAGS.use_vqvae:
  replica_count_usec_data = [
      # (0,   [0.996266]),
      (1,   [1.39]),
      (4,   [5.57764]),
      (16,  [22.8]),
      (64,  [90.5]),
      (128, [181.1]),
      (256, [357.0]),
  ]
else:  # image transformer
  replica_count_usec_data = [
      # (0,   [6.1]),
      (1,   [9.2]),
      (4,   [36.8624]),
      (16,  [126.1]),
      (64,  [474.8]),
      (128, [1110]),
      (256, [1879.3]),
  ]

if False:
# if FLAGS.use_cost:
  # Scale data values by cost per second.
  # As of 2018-07-23, a non-preemptible "cloud TPU" (JF donut) is $6.50
  # per hour. Dollars per second is 6.50 / (60 * 60) ~= 0.00181.
  dollars_per_second = 6.50 / (60 * 60)
  new_replica_count_usec_data = []
  for (x, y) in replica_count_usec_data:
    num_cloud_tpus = x / 4
    cell = (x, [y[0] / dollars_per_second / num_cloud_tpus])
    new_replica_count_usec_data.append(cell)

  replica_count_usec_data = new_replica_count_usec_data

fig, ax = plt.subplots(figsize=figsize)


xs = [t[0] for t in replica_count_usec_data]
ys = [t[1][0] for t in replica_count_usec_data]

fit = np.polyfit(xs,ys,1)
fit_fn = np.poly1d(fit)

plt.title('Speedup over TPUs, slope=%.2f' % fit[0])
if False:
# if FLAGS.use_cost:
  plt.ylabel('Examples / \$')
else:
  plt.ylabel('Examples / Sec')

plt.xlabel('\# TPU v2 chips')
# plt.xticks([0, 1, 4, 16, 64, 128, 256])
plt.xticks([0, 1, 16, 64, 128, 256])
# plt.tick_params(labelsize=20)
plt.tick_params(axis='x', labelsize=20)
plt.plot(xs, ys, 'o')
plt.plot(xs, fit_fn(xs), '-', color='dodgerblue')

t = np.arange(0.8, 8.8, 0.2)
plt.plot(t, t, '--', color='lightseagreen', linewidth=1.)
plt.tight_layout()
plt.savefig(sys.argv[1])

